Cyclic Mario Worlds -- Color-Decomposition for One-Loop QCD

We present a new color decomposition for QCD amplitudes at one-loop level as a generalization of the Del Duca-Dixon-Maltoni and Johansson-Ochirov decomposition at tree level. Starting from a minimal basis of planar primitive amplitudes we write down a color decomposition that is free of linear dependencies among appearing primitive amplitudes or color factors. The conjectured decomposition applies to any number of quark flavors and is independent of the choice of gauge group and matter representation. The results also hold for higher-dimensional or supersymmetric extensions of QCD. We provide expressions for any number of external quark-antiquark pairs and gluons.

==> anc/oneLoopDecomposition.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(*evaluate the helper functions and main functions in order to run the examples in the end*)*)


(* ::Section:: *)
(*Helpers*)


(* ::Input:: *)
(*(*helper functions for color-factor algorithms*)*)
(*(*determines the nestedness/level of each element in a dyck word for the quark loop case*)*)
(*addLevelQuark[args_List] := Block[{ret={}},*)
(*Fold[Switch[#2,  _q, AppendTo[ret, {#2,#1}];#1+1, _aq, AppendTo[ret, {#2,#1-1}]; #1-1, _g, AppendTo[ret,{#2,#1}];#1]& ,1, args];*)
(*ret*)
(*]*)
(*(*determines the nestedness/level of each element in a dyck word for the gluon loop case*)*)
(*addLevelGluon[args_List] := Block[{ret={}},*)
(*Fold[Switch[#2[[2]],  "o", AppendTo[ret, Append[#2,#1]];#1+1, "c", AppendTo[ret, Append[#2,#1-1]]; #1-1, "g", AppendTo[ret,Append[#2,#1]];#1]& ,0, args];*)
(*ret*)
(*]*)
(*(*determines if an element opens or closes a bracket of each element in a dyck word for the gluon loop case*)*)
(*addOC[args_List]:=Block[{ret={}},*)
(*Fold[Switch[#2,*)
(*_q,If[#1[[-1]]===#2[[1]],AppendTo[ret,{#2,"c"}];#1[[;;-2]],AppendTo[ret,{#2,"o"}];Append[#1,#2[[1]]]],*)
(*_aq,If[#1[[-1]]===#2[[1]],AppendTo[ret,{#2,"c"}];#1[[;;-2]],AppendTo[ret,{#2,"o"}];Append[#1,#2[[1]]]],*)
(*_g,AppendTo[ret,{#2,"g"}];#1*)
(*]&,{-1},args];*)
(*ret*)
(*]*)
(*(*xi-operator*)*)
(*xi[a_,0]:=Tadj[a,0]*)
(*xi[a_,l_]:= Sum[T[a,s],{s,1,l}];*)
(*(*contracts delta*)*)
(*handleDeltas[expr_,delta_Symbol]:=Block[{ret,deltas={},f},*)
(*ret=expr/.{delta[a_,b_]:>(AppendTo[deltas,{a,b}];1)};*)
(*ret/.Flatten[Map[{T[#[[1]]]->T[#[[2]]],tadj_[#[[1]],b_]:>tadj[#[[2]],b]/;(b!=#[[1]]),tadj_[a_,#[[1]]]:>tadj[a,#[[2]]]/;(a!=#[[1]])}&,deltas]]*)
(*]*)
(**)
(*(*helper functions for basis generators*)*)
(*(*Generates position of closing brackets: see arXiv:1002.2625*)*)
(*dyck[k_]:= Block[{b=Table[2i,{i,1,2k}], ind=1, ret={}},*)
(*While[ind!=0,*)
(*AppendTo[ret,b[[1;;k]]];*)
(*ind=0;*)
(*Do[(If[b[[k-i]]<k+k-i, b[[k-i]]+=1; Do[b[[j]]=Max[b[[j-1]]+1,2j],{j,k-i+1,k-1}];ind=1;Break[]]),{i,1,k-1}]*)
(*];*)
(*ret*)
(*]*)
(*(*counts the elements inside the first closed substructure of a Dyck word*)*)
(*countFirstSub[dyck_]:=Block[{counter=0,dyckID=1,level=0},*)
(*Do[*)
(*If[dyck[[dyckID]]==i,(*closing bracket*)If[--level==0,Return[counter]];++dyckID,++level;++counter]*)
(*,{i,1,2*Length[dyck]}]*)
(*]*)
(*(*counts the number of closed substructures of a Dyck word*)*)
(*countSubs[dyck_]:=Block[{counter=0,dyckID=1,level=0},*)
(*Do[*)
(*If[dyck[[dyckID]]==i,(*closing bracket*)If[--level==0,++counter];++dyckID,++level]*)
(*,{i,1,2*Length[dyck]}];*)
(*counter*)
(*]*)
(*(*determines the positions where the closed substructures end*)*)
(*getSubPos[dyck_]:=Block[{ret={},dyckID=1,level=0},*)
(*Do[*)
(*If[dyck[[dyckID]]==i,(*closing bracket*)If[--level==0,AppendTo[ret,i]];++dyckID,++level]*)
(*,{i,1,2*Length[dyck]}];*)
(*ret*)
(*]*)
(*(*assigns quarks/antiquarks to a Dyck word in all possible (cyclic) ways*)*)
(*assignQuarks[dyckWord_List, quarks_Integer]:=Block[{perms=Permutations[Range[2,quarks]],ret={},tmp,dyckID,retID,stack={}},*)
(*Do[*)
(*ret=Join[ret,Insert[#,1,i]&/@perms]*)
(*,{i,1,countFirstSub[dyckWord]}];*)
(*(tmp={};dyckID=1;retID=1;Do[If[i===dyckWord[[dyckID]],*)
(*(*closing*)AppendTo[tmp,aq[stack[[-1]]]];++dyckID;stack=Drop[stack,-1];,*)
(*(*opening*)AppendTo[tmp,q[#[[retID]]]];AppendTo[stack,#[[retID++]]];*)
(*],{i,1,2*quarks}];tmp)&/@ret*)
(*]*)
(*(*inserts gluons in all possible cyclic ways (recursive)*)*)
(*insertGluons[dyckWord_List,{}]:={dyckWord}*)
(*insertGluons[dyckWord_List, gluons_List]:=Flatten[insertGluons[#,gluons[[;;-2]]]&/@(Insert[dyckWord,g[gluons[[-1]]],#]&/@Range[2,Length[dyckWord]+1]),1]*)
(*(*flip direction of substructures in all possible way*)*)
(*allDirs[dyckWord_List,word_List]:=flipDirs[dyckWord,word,#]&/@Tuples[{False,True},countSubs[dyckWord]-1]*)
(*flipDirs[dyckWord_List,word_List,flips_List]:=Block[{ret=word,subPos=getSubPos[dyckWord]},*)
(*MapIndexed[If[#1,Do[ret[[i]]=ret[[i]]/.{q->aq,aq->q},{i,subPos[[First[#2]]]+1,subPos[[First[#2]+1]]}]]&,flips];*)
(*ret*)
(*]*)
(*(*all cyclic permutations up to reversion*)*)
(*cyclicReversePermutations[n_Integer]:=Module[{f,g},*)
(*(*bring into canonical form*)*)
(*f=RotateLeft[#,Ordering[#,1]-1]&;*)
(*g=#~Extract~Ordering[#,1]&[f/@{#,Reverse@#}]&;*)
(*DeleteDuplicates[g/@Permutations[Range[1,n]]]]*)


(* ::Section:: *)
(*Main Functions*)


(* ::Input:: *)
(*(*given a Dyck word, computes the associated color factor for the case of a closed quark loop*)*)
(*colorFactorQuark[args_List] := Block[{ ret,o,c, replT,counter=-1},*)
(*replT[arg_]:=arg/.{T[a_,_]:>T[a]};*)
(*ret=Distribute[Dot@@Flatten[{o[0,1],addLevelQuark[args],c[0,1]}/.{*)
(*{q[i_],l_}:>{o[i,l+1],T[counter,l+1],xi[counter--,l]}, *)
(*{aq[i_],l_}:>c[i,l+1], *)
(*{g[i_],l_}:>xi[a[i],l]*)
(*}]];*)
(*ret//.{f_[i_,j_].g_[k_,l_]:>g[k,l].f[i,j]/;(l<j)}//.{Dot[a___,b_c,c_o,d___]:>Dot[a,b]Dot[c,d]}/.{Dot[o[a_,_],b__,c[d_,_]]:>(replT[Dot[b]])[a,d]}/.{h_[0,0]->tr[h]}*)
(*]*)
(**)
(*(*given a Dyck word, computes the associated color factor for the case of a gluonic/mixed loop*)*)
(*colorFactorGluon[args_List] :=Block[{o,c,replT,replPatrons,counter=-1,delta,ret},*)
(*replT[arg_]:=arg/.{T[a_,_]:>T[a],Tadj[a_,_]:>Tadj[a]};*)
(*replPartons[partons_List]:=Block[{temp={}},*)
(*Fold[*)
(*Switch[#2[[2]], *)
(*"o",AppendTo[temp,If[#1===0,(*then*){c[counter,0],o[#2[[1]],#2[[3]]+1],T[counter--,#2[[3]]+1]},(*else*){o[#2[[1]],#2[[3]]+1],T[counter,#2[[3]]+1],xi[counter--,#2[[3]]]}]];#1+1,*)
(*"c",AppendTo[temp,If[#1===1,(*then*){T[counter,#2[[3]]+1],c[#2[[1]],#2[[3]]+1],o[counter--,0]},(*else*)c[#2[[1]],#2[[3]]+1]]];#1-1,*)
(*"g",AppendTo[temp,xi[a[#2[[1,1]]],#2[[3]]]];#1*)
(*]&,0,partons];*)
(*temp*)
(*];*)
(*ret=Distribute[Dot@@Flatten[{o[0,0],replPartons[addLevelGluon[addOC[args]]],c[0,0]}]]//.{f_[i_,j_].g_[k_,l_]:>g[k,l].f[i,j]/;(l<j)}//.{Dot[a___,b_c,c_o,d___]:>Dot[a,b]Dot[c,d]}/.{Dot[o[a_,0],c[b_,0]]->delta[a,b]}/.{Dot[o[a_,_],b__,c[d_,_]]:>(replT[Dot[b]])[a,d]}/.{h_[q[i_],aq[j_]]:>h[i,j],h_[aq[i_],q[j_]]:>(-1)^(Length[h])Reverse[h][j,i]};*)
(*If[Head[ret]===Plus,handleDeltas[#,delta]&/@ret,handleDeltas[ret,delta]]*)
(*]*)
(**)
(*(*gives the basis of primitive amplitudes in form of a Dyck word for the two cases of a closed quark loop or a gluonic/mixed loop*)*)
(*(*n = number of external particles, k = number of external quark-antiquark pairs*)*)
(*(*q stands for quark, aq for antiquark and g for gluon*)*)
(*basisQuark[n_Integer,k_Integer]:=If[k===0,insertGluons[{g[1]},Range[2,n]],Flatten[insertGluons[#,Range[k+1,n-k]]&/@Flatten[assignQuarks[#,k]&/@dyck[k],1],1]]*)
(*basisGluon[n_Integer,k_Integer]:=If[k===0,Map[g,#]&/@cyclicReversePermutations[n] ,Flatten[insertGluons[#,Range[k+1,n-k]]&/@Flatten[allDirs[#[[1]],#[[2]]]&/@Flatten[Function[x,{#,x}]/@assignQuarks[#,k]&/@dyck[k],1],1],1]]*)


(* ::Section:: *)
(*Examples*)


(* ::Input:: *)
(*(*compute the color factor in (4.5)-(4.7)*)*)
(*(*negative integer stand for an implicit sum over these indices*)*)
(*colorFactorQuark[{q[1],q[2],aq[2],aq[1],q[4],g[5],aq[4]}]//Simplify*)


(* ::Input:: *)
(*(*compute the color factor in (4.13)-(4.15)*)*)
(*(*negative integer stand for an implicit sum over these indices*)*)
(*colorFactorGluon[{q[1],aq[1],aq[2],aq[3],g[4],q[3],q[2],g[5]}]//Simplify*)


(* ::Input:: *)
(*(*Example in section 4.3*)*)
(*(*retrieve the quark-loop basis in (4.18) in terms of Dyck words*)*)
(*basisQ=basisQuark[5,2]*)
(*(*retrieve the gluon-loop basis in (4.20) in terms of Dyck words*)*)
(*basisG=basisGluon[5,2]*)
(*(*Assemble the full amplitude and compute the color factors for the example in section 4.3*)*)
(*Plus@@((ampQ@@#*colorFactorQuark[#])&/@basisQ) +Plus@@ ((ampG@@#*colorFactorGluon[#])&/@basisG)*)





==> anc/oneLoopDecomposition.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    107482,       3062]
NotebookOptionsPosition[    106427,       3023]
NotebookOutlinePosition[    106829,       3039]
CellTagsIndexPosition[    106786,       3036]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "evaluate", " ", "the", " ", "helper", " ", "functions", " ", "and", " ", 
   "main", " ", "functions", " ", "in", " ", "order", " ", "to", " ", "run", 
   " ", "the", " ", "examples", " ", "in", " ", "the", " ", "end"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.721715211356648*^9, 3.7217152284301558`*^9}}],

Cell[CellGroupData[{

Cell["Helpers", "Section",
 CellChangeTimes->{{3.721653528109954*^9, 3.72165352878157*^9}, {
  3.721714555626783*^9, 3.7217145558027477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"helper", " ", "functions", " ", "for", " ", "color"}], "-", 
    RowBox[{"factor", " ", "algorithms"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"determines", " ", "the", " ", 
    RowBox[{"nestedness", "/", "level"}], " ", "of", " ", "each", " ", 
    "element", " ", "in", " ", "a", " ", "dyck", " ", "word", " ", "for", " ",
     "the", " ", "quark", " ", "loop", " ", "case"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"addLevelQuark", "[", "args_List", "]"}], " ", ":=", " ", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ret", "=", 
        RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fold", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Switch", "[", 
           RowBox[{"#2", ",", "  ", "_q", ",", " ", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"ret", ",", " ", 
               RowBox[{"{", 
                RowBox[{"#2", ",", "#1"}], "}"}]}], "]"}], ";", 
             RowBox[{"#1", "+", "1"}]}], ",", " ", "_aq", ",", " ", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"ret", ",", " ", 
               RowBox[{"{", 
                RowBox[{"#2", ",", 
                 RowBox[{"#1", "-", "1"}]}], "}"}]}], "]"}], ";", " ", 
             RowBox[{"#1", "-", "1"}]}], ",", " ", "_g", ",", " ", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"ret", ",", 
               RowBox[{"{", 
                RowBox[{"#2", ",", "#1"}], "}"}]}], "]"}], ";", "#1"}]}], 
           "]"}], "&"}], " ", ",", "1", ",", " ", "args"}], "]"}], ";", 
       "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"determines", " ", "the", " ", 
     RowBox[{"nestedness", "/", "level"}], " ", "of", " ", "each", " ", 
     "element", " ", "in", " ", "a", " ", "dyck", " ", "word", " ", "for", 
     " ", "the", " ", "gluon", " ", "loop", " ", "case"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addLevelGluon", "[", "args_List", "]"}], " ", ":=", " ", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ret", "=", 
        RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fold", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Switch", "[", 
           RowBox[{
            RowBox[{"#2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "  ", "\"\<o\>\"", ",", " ", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"ret", ",", " ", 
               RowBox[{"Append", "[", 
                RowBox[{"#2", ",", "#1"}], "]"}]}], "]"}], ";", 
             RowBox[{"#1", "+", "1"}]}], ",", " ", "\"\<c\>\"", ",", " ", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"ret", ",", " ", 
               RowBox[{"Append", "[", 
                RowBox[{"#2", ",", 
                 RowBox[{"#1", "-", "1"}]}], "]"}]}], "]"}], ";", " ", 
             RowBox[{"#1", "-", "1"}]}], ",", " ", "\"\<g\>\"", ",", " ", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"ret", ",", 
               RowBox[{"Append", "[", 
                RowBox[{"#2", ",", "#1"}], "]"}]}], "]"}], ";", "#1"}]}], 
           "]"}], "&"}], " ", ",", "0", ",", " ", "args"}], "]"}], ";", 
       "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "determines", " ", "if", " ", "an", " ", "element", " ", "opens", " ", 
     "or", " ", "closes", " ", "a", " ", "bracket", " ", "of", " ", "each", 
     " ", "element", " ", "in", " ", "a", " ", "dyck", " ", "word", " ", 
     "for", " ", "the", " ", "gluon", " ", "loop", " ", "case"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"addOC", "[", "args_List", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ret", "=", 
        RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fold", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Switch", "[", 
           RowBox[{"#2", ",", "\[IndentingNewLine]", "_q", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], "===", 
               RowBox[{"#2", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"ret", ",", 
                 RowBox[{"{", 
                  RowBox[{"#2", ",", "\"\<c\>\""}], "}"}]}], "]"}], ";", 
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"ret", ",", 
                 RowBox[{"{", 
                  RowBox[{"#2", ",", "\"\<o\>\""}], "}"}]}], "]"}], ";", 
               RowBox[{"Append", "[", 
                RowBox[{"#1", ",", 
                 RowBox[{"#2", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ",", 
            "\[IndentingNewLine]", "_aq", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], "===", 
               RowBox[{"#2", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"ret", ",", 
                 RowBox[{"{", 
                  RowBox[{"#2", ",", "\"\<c\>\""}], "}"}]}], "]"}], ";", 
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"ret", ",", 
                 RowBox[{"{", 
                  RowBox[{"#2", ",", "\"\<o\>\""}], "}"}]}], "]"}], ";", 
               RowBox[{"Append", "[", 
                RowBox[{"#1", ",", 
                 RowBox[{"#2", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ",", 
            "\[IndentingNewLine]", "_g", ",", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"ret", ",", 
               RowBox[{"{", 
                RowBox[{"#2", ",", "\"\<g\>\""}], "}"}]}], "]"}], ";", 
             "#1"}]}], "\[IndentingNewLine]", "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", "args"}], "]"}], ";", 
       "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"xi", "-", "operator"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xi", "[", 
     RowBox[{"a_", ",", "0"}], "]"}], ":=", 
    RowBox[{"Tadj", "[", 
     RowBox[{"a", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xi", "[", 
      RowBox[{"a_", ",", "l_"}], "]"}], ":=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "s"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"contracts", " ", "delta"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"handleDeltas", "[", 
     RowBox[{"expr_", ",", "delta_Symbol"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ret", ",", 
        RowBox[{"deltas", "=", 
         RowBox[{"{", "}"}]}], ",", "f"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{"expr", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"delta", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"deltas", ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ";", "1"}], ")"}]}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "/.", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"T", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Rule]", 
               RowBox[{"T", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"tadj_", "[", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "b_"}], "]"}], 
               "\[RuleDelayed]", 
               RowBox[{
                RowBox[{"tadj", "[", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", "b"}], "]"}], "/;", 
                RowBox[{"(", 
                 RowBox[{"b", "\[NotEqual]", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ",", 
              RowBox[{
               RowBox[{"tadj_", "[", 
                RowBox[{"a_", ",", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
               RowBox[{
                RowBox[{"tadj", "[", 
                 RowBox[{"a", ",", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "/;", 
                RowBox[{"(", 
                 RowBox[{"a", "\[NotEqual]", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}]}], "}"}], 
            "&"}], ",", "deltas"}], "]"}], "]"}]}]}]}], "\[IndentingNewLine]",
      "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "helper", " ", "functions", " ", "for", " ", "basis", " ", "generators"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Generates", " ", "position", " ", "of", " ", "closing", " ", 
     RowBox[{"brackets", ":", " ", 
      RowBox[{"see", " ", "arXiv"}], ":", "1002.2625"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dyck", "[", "k_", "]"}], ":=", " ", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"2", "i"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"2", "k"}]}], "}"}]}], "]"}]}], ",", " ", 
        RowBox[{"ind", "=", "1"}], ",", " ", 
        RowBox[{"ret", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"ind", "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"ret", ",", 
            RowBox[{"b", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "k"}], "]"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ind", "=", "0"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"b", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "-", "i"}], "]"}], "]"}], "<", 
                RowBox[{"k", "+", "k", "-", "i"}]}], ",", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"b", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", "-", "i"}], "]"}], "]"}], "+=", "1"}], ";", 
                " ", 
                RowBox[{"Do", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"b", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "=", 
                   RowBox[{"Max", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"b", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "-", "1"}], "]"}], "]"}], "+", "1"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"k", "-", "i", "+", "1"}], ",", 
                    RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
                RowBox[{"ind", "=", "1"}], ";", 
                RowBox[{"Break", "[", "]"}]}]}], "]"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "counts", " ", "the", " ", "elements", " ", "inside", " ", "the", " ", 
     "first", " ", "closed", " ", "substructure", " ", "of", " ", "a", " ", 
     "Dyck", " ", "word"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countFirstSub", "[", "dyck_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"counter", "=", "0"}], ",", 
        RowBox[{"dyckID", "=", "1"}], ",", 
        RowBox[{"level", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dyck", "[", 
            RowBox[{"[", "dyckID", "]"}], "]"}], "\[Equal]", "i"}], ",", 
          RowBox[{"(*", 
           RowBox[{"closing", " ", "bracket"}], "*)"}], 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"--", "level"}], "\[Equal]", "0"}], ",", 
             RowBox[{"Return", "[", "counter", "]"}]}], "]"}], ";", 
           RowBox[{"++", "dyckID"}]}], ",", 
          RowBox[{
           RowBox[{"++", "level"}], ";", 
           RowBox[{"++", "counter"}]}]}], "]"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Length", "[", "dyck", "]"}]}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "counts", " ", "the", " ", "number", " ", "of", " ", "closed", " ", 
     "substructures", " ", "of", " ", "a", " ", "Dyck", " ", "word"}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countSubs", "[", "dyck_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"counter", "=", "0"}], ",", 
        RowBox[{"dyckID", "=", "1"}], ",", 
        RowBox[{"level", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"dyck", "[", 
             RowBox[{"[", "dyckID", "]"}], "]"}], "\[Equal]", "i"}], ",", 
           RowBox[{"(*", 
            RowBox[{"closing", " ", "bracket"}], "*)"}], 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"--", "level"}], "\[Equal]", "0"}], ",", 
              RowBox[{"++", "counter"}]}], "]"}], ";", 
            RowBox[{"++", "dyckID"}]}], ",", 
           RowBox[{"++", "level"}]}], "]"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"2", "*", 
            RowBox[{"Length", "[", "dyck", "]"}]}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "counter"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "determines", " ", "the", " ", "positions", " ", "where", " ", "the", " ",
      "closed", " ", "substructures", " ", "end"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"getSubPos", "[", "dyck_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ret", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"dyckID", "=", "1"}], ",", 
        RowBox[{"level", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"dyck", "[", 
             RowBox[{"[", "dyckID", "]"}], "]"}], "\[Equal]", "i"}], ",", 
           RowBox[{"(*", 
            RowBox[{"closing", " ", "bracket"}], "*)"}], 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"--", "level"}], "\[Equal]", "0"}], ",", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ret", ",", "i"}], "]"}]}], "]"}], ";", 
            RowBox[{"++", "dyckID"}]}], ",", 
           RowBox[{"++", "level"}]}], "]"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"2", "*", 
            RowBox[{"Length", "[", "dyck", "]"}]}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"assigns", " ", 
     RowBox[{"quarks", "/", "antiquarks"}], " ", "to", " ", "a", " ", "Dyck", 
     " ", "word", " ", "in", " ", "all", " ", "possible", " ", 
     RowBox[{"(", "cyclic", ")"}], " ", "ways"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"assignQuarks", "[", 
     RowBox[{"dyckWord_List", ",", " ", "quarks_Integer"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"perms", "=", 
         RowBox[{"Permutations", "[", 
          RowBox[{"Range", "[", 
           RowBox[{"2", ",", "quarks"}], "]"}], "]"}]}], ",", 
        RowBox[{"ret", "=", 
         RowBox[{"{", "}"}]}], ",", "tmp", ",", "dyckID", ",", "retID", ",", 
        RowBox[{"stack", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ret", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"ret", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Insert", "[", 
               RowBox[{"#", ",", "1", ",", "i"}], "]"}], "&"}], "/@", 
             "perms"}]}], "]"}]}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"countFirstSub", "[", "dyckWord", "]"}]}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"tmp", "=", 
            RowBox[{"{", "}"}]}], ";", 
           RowBox[{"dyckID", "=", "1"}], ";", 
           RowBox[{"retID", "=", "1"}], ";", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "===", 
                RowBox[{"dyckWord", "[", 
                 RowBox[{"[", "dyckID", "]"}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", "closing", "*)"}], 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"tmp", ",", 
                  RowBox[{"aq", "[", 
                   RowBox[{"stack", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], "]"}], ";", 
                RowBox[{"++", "dyckID"}], ";", 
                RowBox[{"stack", "=", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"stack", ",", 
                   RowBox[{"-", "1"}]}], "]"}]}], ";"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", "opening", "*)"}], 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"tmp", ",", 
                  RowBox[{"q", "[", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "retID", "]"}], "]"}], "]"}]}], "]"}], ";", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"stack", ",", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", 
                    RowBox[{"retID", "++"}], "]"}], "]"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"2", "*", "quarks"}]}], "}"}]}], "]"}], ";", "tmp"}], 
          ")"}], "&"}], "/@", "ret"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "inserts", " ", "gluons", " ", "in", " ", "all", " ", "possible", " ", 
     "cyclic", " ", "ways", " ", 
     RowBox[{"(", "recursive", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insertGluons", "[", 
     RowBox[{"dyckWord_List", ",", 
      RowBox[{"{", "}"}]}], "]"}], ":=", 
    RowBox[{"{", "dyckWord", "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insertGluons", "[", 
     RowBox[{"dyckWord_List", ",", " ", "gluons_List"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"insertGluons", "[", 
         RowBox[{"#", ",", 
          RowBox[{"gluons", "[", 
           RowBox[{"[", 
            RowBox[{";;", 
             RowBox[{"-", "2"}]}], "]"}], "]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Insert", "[", 
           RowBox[{"dyckWord", ",", 
            RowBox[{"g", "[", 
             RowBox[{"gluons", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], "]"}], ",", "#"}], "]"}], 
          "&"}], "/@", 
         RowBox[{"Range", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"Length", "[", "dyckWord", "]"}], "+", "1"}]}], "]"}]}], 
        ")"}]}], ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "flip", " ", "direction", " ", "of", " ", "substructures", " ", "in", " ",
      "all", " ", "possible", " ", "way"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allDirs", "[", 
     RowBox[{"dyckWord_List", ",", "word_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"flipDirs", "[", 
       RowBox[{"dyckWord", ",", "word", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"Tuples", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"False", ",", "True"}], "}"}], ",", 
       RowBox[{
        RowBox[{"countSubs", "[", "dyckWord", "]"}], "-", "1"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"flipDirs", "[", 
     RowBox[{"dyckWord_List", ",", "word_List", ",", "flips_List"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ret", "=", "word"}], ",", 
        RowBox[{"subPos", "=", 
         RowBox[{"getSubPos", "[", "dyckWord", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"#1", ",", 
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ret", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{"ret", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"q", "\[Rule]", "aq"}], ",", 
                  RowBox[{"aq", "\[Rule]", "q"}]}], "}"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{
                 RowBox[{"subPos", "[", 
                  RowBox[{"[", 
                   RowBox[{"First", "[", "#2", "]"}], "]"}], "]"}], "+", 
                 "1"}], ",", 
                RowBox[{"subPos", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"First", "[", "#2", "]"}], "+", "1"}], "]"}], 
                 "]"}]}], "}"}]}], "]"}]}], "]"}], "&"}], ",", "flips"}], 
        "]"}], ";", "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "all", " ", "cyclic", " ", "permutations", " ", "up", " ", "to", " ", 
     "reversion"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cyclicReversePermutations", "[", "n_Integer", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", ",", "g"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"bring", " ", "into", " ", "canonical", " ", "form"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "=", 
        RowBox[{
         RowBox[{"RotateLeft", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"Ordering", "[", 
             RowBox[{"#", ",", "1"}], "]"}], "-", "1"}]}], "]"}], "&"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"g", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "~", "Extract", "~", 
            RowBox[{"Ordering", "[", 
             RowBox[{"#", ",", "1"}], "]"}]}], "&"}], "[", 
          RowBox[{"f", "/@", 
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"Reverse", "@", "#"}]}], "}"}]}], "]"}], "&"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"g", "/@", 
         RowBox[{"Permutations", "[", 
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "]"}]}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.721641953436571*^9, 3.721641968164988*^9}, {
   3.721642001041861*^9, 3.721642148833856*^9}, {3.721642179668401*^9, 
   3.7216421941726427`*^9}, {3.7216422441219187`*^9, 3.721642258428411*^9}, {
   3.721642302547613*^9, 3.7216424734208*^9}, 3.7216425378072023`*^9, {
   3.721642595432252*^9, 3.7216429411141653`*^9}, {3.7216429945116568`*^9, 
   3.7216430745897284`*^9}, {3.721643149856152*^9, 3.7216433759308643`*^9}, {
   3.721643454621189*^9, 3.721643560668096*^9}, {3.7216435959694138`*^9, 
   3.72164370888456*^9}, {3.72164374028937*^9, 3.721643760345314*^9}, {
   3.721643796702509*^9, 3.721643882961108*^9}, {3.721643928678874*^9, 
   3.721644097659979*^9}, {3.7216441435682783`*^9, 3.721644177741172*^9}, {
   3.721644217835455*^9, 3.721644264314671*^9}, 3.721644394987421*^9, {
   3.7216448328607197`*^9, 3.721644833507848*^9}, {3.7216452221267*^9, 
   3.721645238095066*^9}, {3.72164578583037*^9, 3.72164581111907*^9}, {
   3.72164731090584*^9, 3.7216473232612677`*^9}, {3.7216483707865057`*^9, 
   3.721648390331258*^9}, {3.721648534743752*^9, 3.721648540502977*^9}, {
   3.721651823167038*^9, 3.72165184115163*^9}, 3.721651871672546*^9, {
   3.721652092987855*^9, 3.721652109282982*^9}, {3.721652153960927*^9, 
   3.721652165212452*^9}, {3.7216539608832493`*^9, 3.721653968590672*^9}, {
   3.721654041992487*^9, 3.7216540840781183`*^9}, {3.721654120554678*^9, 
   3.721654184732587*^9}, {3.721654218809476*^9, 3.72165428656398*^9}, {
   3.721654320988751*^9, 3.721654389903584*^9}, {3.721654428516876*^9, 
   3.721654636493627*^9}, {3.7216552572749*^9, 3.7216555078340054`*^9}, {
   3.7216556786944523`*^9, 3.721655680566594*^9}, {3.7216557726253242`*^9, 
   3.721655775596418*^9}, {3.721655929509611*^9, 3.721655997120309*^9}, {
   3.721656050167185*^9, 3.7216560774145403`*^9}, {3.7217114551575613`*^9, 
   3.721711484795103*^9}, {3.7217115443599033`*^9, 3.721711564220386*^9}, {
   3.7217116820037727`*^9, 3.721711726236795*^9}, {3.721711777038556*^9, 
   3.721711815763297*^9}, {3.721711864480789*^9, 3.7217118669368134`*^9}, 
   3.72171190279056*^9, {3.7217120056829557`*^9, 3.721712036709333*^9}, {
   3.721712128592555*^9, 3.721712133160409*^9}, {3.721712163917592*^9, 
   3.7217121647894163`*^9}, {3.7217121961459846`*^9, 
   3.7217122747803497`*^9}, {3.721712313306025*^9, 3.721712321458041*^9}, {
   3.721712573094653*^9, 3.721712869778792*^9}, {3.7217133173500834`*^9, 
   3.721713397612043*^9}, {3.721713457919222*^9, 3.721713479374165*^9}, {
   3.721713582757452*^9, 3.7217136381388607`*^9}, {3.7217136803560553`*^9, 
   3.721713705453244*^9}, {3.721713763346777*^9, 3.721713967233892*^9}, {
   3.721714048234508*^9, 3.7217141675545883`*^9}, {3.721714273454093*^9, 
   3.721714273590061*^9}, {3.721715261175449*^9, 3.721715264087924*^9}, {
   3.7217161688775454`*^9, 3.721716184790099*^9}, {3.721716354259747*^9, 
   3.721716365268118*^9}, {3.7217164226447287`*^9, 3.721716426893113*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main Functions", "Section",
 CellChangeTimes->{{3.721653531285439*^9, 3.721653532045599*^9}, {
  3.721714551786594*^9, 3.721714560330965*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"given", " ", "a", " ", "Dyck", " ", "word"}], ",", " ", 
    RowBox[{
    "computes", " ", "the", " ", "associated", " ", "color", " ", "factor", 
     " ", "for", " ", "the", " ", "case", " ", "of", " ", "a", " ", "closed", 
     " ", "quark", " ", "loop"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"colorFactorQuark", "[", "args_List", "]"}], " ", ":=", " ", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{"ret", ",", "o", ",", "c", ",", " ", "replT", ",", 
        RowBox[{"counter", "=", 
         RowBox[{"-", "1"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"replT", "[", "arg_", "]"}], ":=", 
        RowBox[{"arg", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"a_", ",", "_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"T", "[", "a", "]"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"Distribute", "[", 
         RowBox[{"Dot", "@@", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"o", "[", 
               RowBox[{"0", ",", "1"}], "]"}], ",", 
              RowBox[{"addLevelQuark", "[", "args", "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"0", ",", "1"}], "]"}]}], "}"}], "/.", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"q", "[", "i_", "]"}], ",", "l_"}], "}"}], 
               "\[RuleDelayed]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"o", "[", 
                  RowBox[{"i", ",", 
                   RowBox[{"l", "+", "1"}]}], "]"}], ",", 
                 RowBox[{"T", "[", 
                  RowBox[{"counter", ",", 
                   RowBox[{"l", "+", "1"}]}], "]"}], ",", 
                 RowBox[{"xi", "[", 
                  RowBox[{
                   RowBox[{"counter", "--"}], ",", "l"}], "]"}]}], "}"}]}], 
              ",", " ", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"aq", "[", "i_", "]"}], ",", "l_"}], "}"}], 
               "\[RuleDelayed]", 
               RowBox[{"c", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"l", "+", "1"}]}], "]"}]}], ",", " ", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"g", "[", "i_", "]"}], ",", "l_"}], "}"}], 
               "\[RuleDelayed]", 
               RowBox[{"xi", "[", 
                RowBox[{
                 RowBox[{"a", "[", "i", "]"}], ",", "l"}], "]"}]}]}], 
             "\[IndentingNewLine]", "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ret", "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"f_", "[", 
               RowBox[{"i_", ",", "j_"}], "]"}], ".", 
              RowBox[{"g_", "[", 
               RowBox[{"k_", ",", "l_"}], "]"}]}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{
               RowBox[{"g", "[", 
                RowBox[{"k", ",", "l"}], "]"}], ".", 
               RowBox[{"f", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "/;", 
              RowBox[{"(", 
               RowBox[{"l", "<", "j"}], ")"}]}]}], "}"}]}], "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dot", "[", 
             RowBox[{"a___", ",", "b_c", ",", "c_o", ",", "d___"}], "]"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"a", ",", "b"}], "]"}], 
             RowBox[{"Dot", "[", 
              RowBox[{"c", ",", "d"}], "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dot", "[", 
            RowBox[{
             RowBox[{"o", "[", 
              RowBox[{"a_", ",", "_"}], "]"}], ",", "b__", ",", 
             RowBox[{"c", "[", 
              RowBox[{"d_", ",", "_"}], "]"}]}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"replT", "[", 
              RowBox[{"Dot", "[", "b", "]"}], "]"}], ")"}], "[", 
            RowBox[{"a", ",", "d"}], "]"}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h_", "[", 
           RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
          RowBox[{"tr", "[", "h", "]"}]}], "}"}]}]}]}], "\[IndentingNewLine]",
      "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"given", " ", "a", " ", "Dyck", " ", "word"}], ",", " ", 
     RowBox[{
     "computes", " ", "the", " ", "associated", " ", "color", " ", "factor", 
      " ", "for", " ", "the", " ", "case", " ", "of", " ", "a", " ", 
      RowBox[{"gluonic", "/", "mixed"}], " ", "loop"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"colorFactorGluon", "[", "args_List", "]"}], " ", ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"o", ",", "c", ",", "replT", ",", "replPatrons", ",", 
        RowBox[{"counter", "=", 
         RowBox[{"-", "1"}]}], ",", "delta", ",", "ret"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"replT", "[", "arg_", "]"}], ":=", 
        RowBox[{"arg", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"a_", ",", "_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"T", "[", "a", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Tadj", "[", 
             RowBox[{"a_", ",", "_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Tadj", "[", "a", "]"}]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"replPartons", "[", "partons_List", "]"}], ":=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"temp", "=", 
            RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Fold", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"Switch", "[", 
               RowBox[{
                RowBox[{"#2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                "\[IndentingNewLine]", "\"\<o\>\"", ",", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"temp", ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"#1", "===", "0"}], ",", 
                    RowBox[{"(*", "then", "*)"}], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"counter", ",", "0"}], "]"}], ",", 
                    RowBox[{"o", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}]}], "]"}], ",", 
                    
                    RowBox[{"T", "[", 
                    RowBox[{
                    RowBox[{"counter", "--"}], ",", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}]}], "]"}]}], 
                    "}"}], ",", 
                    RowBox[{"(*", "else", "*)"}], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"o", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}]}], "]"}], ",", 
                    
                    RowBox[{"T", "[", 
                    RowBox[{"counter", ",", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}]}], "]"}], ",", 
                    
                    RowBox[{"xi", "[", 
                    RowBox[{
                    RowBox[{"counter", "--"}], ",", 
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "}"}]}], 
                    "]"}]}], "]"}], ";", 
                 RowBox[{"#1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
                "\"\<c\>\"", ",", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"temp", ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"#1", "===", "1"}], ",", 
                    RowBox[{"(*", "then", "*)"}], 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{"counter", ",", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}]}], "]"}], ",", 
                    
                    RowBox[{"c", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}]}], "]"}], ",", 
                    
                    RowBox[{"o", "[", 
                    RowBox[{
                    RowBox[{"counter", "--"}], ",", "0"}], "]"}]}], "}"}], 
                    ",", 
                    RowBox[{"(*", "else", "*)"}], 
                    RowBox[{"c", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}]}], "]"}]}], 
                    "]"}]}], "]"}], ";", 
                 RowBox[{"#1", "-", "1"}]}], ",", "\[IndentingNewLine]", 
                "\"\<g\>\"", ",", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"temp", ",", 
                   RowBox[{"xi", "[", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"#2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], ",", 
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
                 "#1"}]}], "\[IndentingNewLine]", "]"}], "&"}], ",", "0", ",",
              "partons"}], "]"}], ";", "\[IndentingNewLine]", "temp"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Distribute", "[", 
              RowBox[{"Dot", "@@", 
               RowBox[{"Flatten", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"o", "[", 
                   RowBox[{"0", ",", "0"}], "]"}], ",", 
                  RowBox[{"replPartons", "[", 
                   RowBox[{"addLevelGluon", "[", 
                    RowBox[{"addOC", "[", "args", "]"}], "]"}], "]"}], ",", 
                  RowBox[{"c", "[", 
                   RowBox[{"0", ",", "0"}], "]"}]}], "}"}], "]"}]}], "]"}], "//.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"f_", "[", 
                 RowBox[{"i_", ",", "j_"}], "]"}], ".", 
                RowBox[{"g_", "[", 
                 RowBox[{"k_", ",", "l_"}], "]"}]}], "\[RuleDelayed]", 
               RowBox[{
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"k", ",", "l"}], "]"}], ".", 
                 RowBox[{"f", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], "/;", 
                RowBox[{"(", 
                 RowBox[{"l", "<", "j"}], ")"}]}]}], "}"}]}], "//.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{"a___", ",", "b_c", ",", "c_o", ",", "d___"}], "]"}], 
              "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"Dot", "[", 
                RowBox[{"a", ",", "b"}], "]"}], 
               RowBox[{"Dot", "[", 
                RowBox[{"c", ",", "d"}], "]"}]}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{
               RowBox[{"o", "[", 
                RowBox[{"a_", ",", "0"}], "]"}], ",", 
               RowBox[{"c", "[", 
                RowBox[{"b_", ",", "0"}], "]"}]}], "]"}], "\[Rule]", 
             RowBox[{"delta", "[", 
              RowBox[{"a", ",", "b"}], "]"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dot", "[", 
             RowBox[{
              RowBox[{"o", "[", 
               RowBox[{"a_", ",", "_"}], "]"}], ",", "b__", ",", 
              RowBox[{"c", "[", 
               RowBox[{"d_", ",", "_"}], "]"}]}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"replT", "[", 
               RowBox[{"Dot", "[", "b", "]"}], "]"}], ")"}], "[", 
             RowBox[{"a", ",", "d"}], "]"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"h_", "[", 
             RowBox[{
              RowBox[{"q", "[", "i_", "]"}], ",", 
              RowBox[{"aq", "[", "j_", "]"}]}], "]"}], "\[RuleDelayed]", 
            RowBox[{"h", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"h_", "[", 
             RowBox[{
              RowBox[{"aq", "[", "i_", "]"}], ",", 
              RowBox[{"q", "[", "j_", "]"}]}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"Length", "[", "h", "]"}], ")"}]}], 
             RowBox[{
              RowBox[{"Reverse", "[", "h", "]"}], "[", 
              RowBox[{"j", ",", "i"}], "]"}]}]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "ret", "]"}], "===", "Plus"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"handleDeltas", "[", 
            RowBox[{"#", ",", "delta"}], "]"}], "&"}], "/@", "ret"}], ",", 
         RowBox[{"handleDeltas", "[", 
          RowBox[{"ret", ",", "delta"}], "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gives", " ", "the", " ", "basis", " ", "of", " ", "primitive", " ", 
     "amplitudes", " ", "in", " ", "form", " ", "of", " ", "a", " ", "Dyck", 
     " ", "word", " ", "for", " ", "the", " ", "two", " ", "cases", " ", "of",
      " ", "a", " ", "closed", " ", "quark", " ", "loop", " ", "or", " ", "a",
      " ", 
     RowBox[{"gluonic", "/", "mixed"}], " ", "loop"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"n", " ", "=", " ", 
      RowBox[{"number", " ", "of", " ", "external", " ", "particles"}]}], ",",
      " ", 
     RowBox[{"k", " ", "=", " ", 
      RowBox[{
       RowBox[{"number", " ", "of", " ", "external", " ", "quark"}], "-", 
       RowBox[{"antiquark", " ", "pairs"}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"q", " ", "stands", " ", "for", " ", "quark"}], ",", " ", 
     RowBox[{
     "aq", " ", "for", " ", "antiquark", " ", "and", " ", "g", " ", "for", 
      " ", "gluon"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"basisQuark", "[", 
     RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"k", "===", "0"}], ",", 
      RowBox[{"insertGluons", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", "[", "1", "]"}], "}"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"2", ",", "n"}], "]"}]}], "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"insertGluons", "[", 
           RowBox[{"#", ",", 
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"k", "+", "1"}], ",", 
              RowBox[{"n", "-", "k"}]}], "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"assignQuarks", "[", 
              RowBox[{"#", ",", "k"}], "]"}], "&"}], "/@", 
            RowBox[{"dyck", "[", "k", "]"}]}], ",", "1"}], "]"}]}], ",", 
        "1"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"basisGluon", "[", 
     RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"k", "===", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"g", ",", "#"}], "]"}], "&"}], "/@", 
       RowBox[{"cyclicReversePermutations", "[", "n", "]"}]}], " ", ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"insertGluons", "[", 
           RowBox[{"#", ",", 
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"k", "+", "1"}], ",", 
              RowBox[{"n", "-", "k"}]}], "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"allDirs", "[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "/@", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Function", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"{", 
                    RowBox[{"#", ",", "x"}], "}"}]}], "]"}], "/@", 
                 RowBox[{"assignQuarks", "[", 
                  RowBox[{"#", ",", "k"}], "]"}]}], "&"}], "/@", 
               RowBox[{"dyck", "[", "k", "]"}]}], ",", "1"}], "]"}]}], ",", 
           "1"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ7W934ULNrteOn1wCLoHoGz5yH0B03pK9P0G0BUOL
60wg/fyKmh+IDpPpeAOiV6TN+AiiZ90PlZ4F0s9yQBZE+0Z/VQfRm004dUG0
pVlvKIh+lf4+AkRf4oiIBdGXfW/GgWiu1T35YHW8nIUgWs3y2SIQfWG21yoQ
rbs08gCInvCL6SCI/mV++giI5quouASin/Jc9JkNpKccYgoB0az3YgpAtNvK
xgYQ/SHeuBdEX5LT6AfRZ9zyvoLooo3l/0H0i+wFzHOAtFLvLzD95NsDGxAd
EzzfAUTXZ912A9GeZULuIBoAz6mq1A==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.7216535356057053`*^9, 3.7216535374297*^9}, {
  3.721714547474577*^9, 3.7217145477949057`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "compute", " ", "the", " ", "color", " ", "factor", " ", "in", " ", 
     RowBox[{"(", "4.5", ")"}]}], "-", 
    RowBox[{"(", "4.7", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "negative", " ", "integer", " ", "stand", " ", "for", " ", "an", " ", 
    "implicit", " ", "sum", " ", "over", " ", "these", " ", "indices"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"colorFactorQuark", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], ",", 
      RowBox[{"q", "[", "2", "]"}], ",", 
      RowBox[{"aq", "[", "2", "]"}], ",", 
      RowBox[{"aq", "[", "1", "]"}], ",", 
      RowBox[{"q", "[", "4", "]"}], ",", 
      RowBox[{"g", "[", "5", "]"}], ",", 
      RowBox[{"aq", "[", "4", "]"}]}], "}"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0ltIEwAYxfHlw7QLTCwHZeFydoFcihZqhKYsE1xEkwjCSBetC9YwTDYd
0VYxa6NwLDd2g7Rw+eCKxMWwUcRMK8VJFhrkkiJJm7mXBgW1/x4+fm/ncODb
qtIoz6QJBIKC5KFQlb9fG1ysaktMVaJQJalBeV19LVolFS2YfqSoFZs1pXbs
t8cduH4667QuaYZC2Iw9018M6DQVWnGu0WjHc0dvpzzVp3Dhu/EsNy7J1vbi
0L/RQZwvHAvilmBxGOXptjFcFxJM4Nf7cxEc92//gLKS7E+p/t2v4rjZsnpV
e9I3urdSXBTll2BI5y1H1YCvAi3PDh5C79M0BTY8yUg52RCpR6sxqsE9mZor
OBXL1eLl4p8dmLck0+Pjwk3XsXVEbUOHWurGgSmRB8VNmQ/xXk3ZSxw5Xx1G
k9gzgZ93Jt7jBodxFh+8KJ3HH6GCOG5T5PxBSWXZxg52VVt3YOe1u3vxgHKg
HEez/VWo9l+qw5lbfw+jWZ5QYvij9xhajsdO4JpWQxO27ZKexUlDVI/OzmUD
NvpPduGjhavd+C3aZ8fu3zNuFOdpPanc2vZebInXz6OhKGcJe2xDMcw2OH36
pIO23AB6X0eDOJsjGsb+G6ZxbHh+M4LFvxYuuPjDwPJFvPN9xYjDuoAZV/a5
ujDmM9vxP4fhhII=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"-", "2"}], "]"}], "[", 
   RowBox[{"2", ",", "2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{"-", "3"}], "]"}]}], "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "3"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "5", "]"}], "]"}]}], ")"}], "[", 
      RowBox[{"4", ",", "4"}], "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{"-", "3"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{"a", "[", "5", "]"}], "]"}]}], "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}], "[", 
      RowBox[{"4", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"-", "1"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"-", "2"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"-", "3"}], "]"}]}], "]"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"-", "3"}], "]"}], ".", 
           RowBox[{"T", "[", 
            RowBox[{"a", "[", "5", "]"}], "]"}]}], ")"}], "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"-", "1"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"-", "2"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"-", "3"}], "]"}], ".", 
          RowBox[{"T", "[", 
           RowBox[{"a", "[", "5", "]"}], "]"}]}], "]"}], " ", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "3"}], "]"}], "[", 
         RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7216496915890512`*^9, 3.7216497017447844`*^9}, {
   3.7216497367125053`*^9, 3.721649803782529*^9}, 3.721649905166769*^9, 
   3.721649939325989*^9, 3.721650038447961*^9, {3.7216516321335373`*^9, 
   3.72165164196852*^9}, {3.72165167350604*^9, 3.721651681148921*^9}, {
   3.721652062000637*^9, 3.721652066598053*^9}, {3.7216521139085073`*^9, 
   3.721652138076476*^9}, 3.721652176769899*^9, {3.72171223394845*^9, 
   3.72171225311377*^9}, 3.721714704679099*^9, 3.721714812805023*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "compute", " ", "the", " ", "color", " ", "factor", " ", "in", " ", 
     RowBox[{"(", "4.13", ")"}]}], "-", 
    RowBox[{"(", "4.15", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "negative", " ", "integer", " ", "stand", " ", "for", " ", "an", " ", 
    "implicit", " ", "sum", " ", "over", " ", "these", " ", "indices"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"colorFactorGluon", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], ",", 
      RowBox[{"aq", "[", "1", "]"}], ",", 
      RowBox[{"aq", "[", "2", "]"}], ",", 
      RowBox[{"aq", "[", "3", "]"}], ",", 
      RowBox[{"g", "[", "4", "]"}], ",", 
      RowBox[{"q", "[", "3", "]"}], ",", 
      RowBox[{"q", "[", "2", "]"}], ",", 
      RowBox[{"g", "[", "5", "]"}]}], "}"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.721714706407238*^9, 3.721714733256433*^9}, {
  3.721714883076288*^9, 3.7217148833339443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "4", "]"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "4"}], "]"}]}], ")"}], "[", 
      RowBox[{"3", ",", "3"}], "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "5"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "4"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "5"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "4", "]"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "4"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
      RowBox[{"2", ",", "2"}], "]"}], " ", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "4"}], "]"}], "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}], " ", 
  RowBox[{
   RowBox[{"Tadj", "[", 
    RowBox[{"a", "[", "5", "]"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", "5"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.721714734556987*^9, 3.7217148211385107`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Example", " ", "in", " ", "section", " ", "4.3"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"retrieve", " ", "the", " ", "quark"}], "-", 
    RowBox[{"loop", " ", "basis", " ", "in", " ", 
     RowBox[{"(", "4.18", ")"}], " ", "in", " ", "terms", " ", "of", " ", 
     "Dyck", " ", "words"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"basisQ", "=", 
    RowBox[{"basisQuark", "[", 
     RowBox[{"5", ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"retrieve", " ", "the", " ", "gluon"}], "-", 
     RowBox[{"loop", " ", "basis", " ", "in", " ", 
      RowBox[{"(", "4.20", ")"}], " ", "in", " ", "terms", " ", "of", " ", 
      "Dyck", " ", "words"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"basisG", "=", 
    RowBox[{"basisGluon", "[", 
     RowBox[{"5", ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Assemble", " ", "the", " ", "full", " ", "amplitude", " ", "and", " ", 
     "compute", " ", "the", " ", "color", " ", "factors", " ", "for", " ", 
     "the", " ", "example", " ", "in", " ", "section", " ", "4.3"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ampQ", "@@", "#"}], "*", 
          RowBox[{"colorFactorQuark", "[", "#", "]"}]}], ")"}], "&"}], "/@", 
       "basisQ"}], ")"}]}], " ", "+", 
    RowBox[{"Plus", "@@", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ampG", "@@", "#"}], "*", 
          RowBox[{"colorFactorGluon", "[", "#", "]"}]}], ")"}], "&"}], "/@", 
       "basisG"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.721712487592187*^9, 3.7217124918133097`*^9}, {
  3.721714917001172*^9, 3.721715155292761*^9}, {3.72190266736337*^9, 
  3.721902679941083*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7217124921672573`*^9, 3.7217125232811413`*^9, 3.721714963146783*^9, 
   3.721715074993223*^9, 3.72171511023245*^9, {3.72171514538192*^9, 
   3.7217151564482517`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7217124921672573`*^9, 3.7217125232811413`*^9, 3.721714963146783*^9, 
   3.721715074993223*^9, 3.72171511023245*^9, {3.72171514538192*^9, 
   3.721715156455308*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
      RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}], ".", 
      RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", "0", "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", "0", "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
      RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "2"}], "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "2"}], "]"}], ".", 
      RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "2"}], "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
         RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
      RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "2"}], "]"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "2"}], "]"}], ".", 
      RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "2"}], "]"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
         RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"-", "1"}], "]"}], ".", 
     RowBox[{"T", "[", 
      RowBox[{"-", "2"}], "]"}], ".", 
     RowBox[{"T", "[", 
      RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "2"}], "]"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "1"}], "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"-", "1"}], "]"}], ".", 
     RowBox[{"T", "[", 
      RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
     RowBox[{"T", "[", 
      RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "2"}], "]"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "1"}], "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampQ", "[", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"-", "1"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
         RowBox[{"T", "[", 
          RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"-", "1"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"a", "[", "3", "]"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"-", "2"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"-", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "4"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"Tadj", "[", 
     RowBox[{"a", "[", "3", "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "4"}], "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"Tadj", "[", 
     RowBox[{"a", "[", "3", "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "2"}], "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"Tadj", "[", 
     RowBox[{"a", "[", "3", "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"-", "2"}], "]"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"Tadj", "[", 
     RowBox[{"a", "[", "3", "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}], ".", 
      RowBox[{"T", "[", "0", "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"Tadj", "[", 
     RowBox[{"a", "[", "3", "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ampG", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], ",", 
     RowBox[{"aq", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "3", "]"}], ",", 
     RowBox[{"aq", "[", "2", "]"}], ",", 
     RowBox[{"q", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"-", "1"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "2"}], "]"}]}], ")"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", "0", "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{"-", "3"}], "]"}]}], ")"}], "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"Tadj", "[", 
     RowBox[{"a", "[", "3", "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.7217124921672573`*^9, 3.7217125232811413`*^9, 3.721714963146783*^9, 
   3.721715074993223*^9, 3.72171511023245*^9, {3.72171514538192*^9, 
   3.721715156476964*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{956, 1057},
WindowMargins->{{4, Automatic}, {0, 23}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 353, 7, 64, "Input"],
Cell[CellGroupData[{
Cell[936, 31, 142, 2, 67, "Section"],
Cell[1081, 35, 29254, 716, 2508, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30372, 756, 148, 2, 67, "Section"],
Cell[30523, 760, 19253, 485, 1229, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49813, 1250, 144, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[49982, 1256, 1609, 38, 87, "Input"],
Cell[51594, 1296, 3269, 97, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54900, 1398, 1039, 27, 87, "Input"],
Cell[55942, 1427, 1643, 55, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57622, 1487, 1985, 51, 198, "Input"],
Cell[59610, 1540, 3196, 90, 158, "Output"],
Cell[62809, 1632, 4178, 118, 204, "Output"],
Cell[66990, 1752, 39409, 1267, 1124, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)


